A Local Classification of Four-Element Multiple Sumsets

For a finite set $A\subset\mathbb{Z}$, write $hA$ for its $h$-fold sumset, and let \[ R(h,k)=\{|hA|:A\subset\mathbb{Z},\ |A|=k\}. \] We determine the part of $R(h,4)$ lying between $4h+2$ and $6h-4$: for $h=4$ the only value is $5h-1$, while for $h\geq 5$ the only values are $5h-1$ and $5h+1$. This proves Rajagopal's conjectured gap $5h\notin R(h,4)$ for every $h\geq 4$. For $h\geq 6$, it also yields the new missing interval $[5h+2,6h-4]$, which lies outside Rajagopal's general excluded set. Lev's lower bound for the successive growth of multiple sumsets reduces the problem to normalized sets of affine diameter five, of which there are only six. Reflection and four elementary exact sumset computations finish the classification.

==> verify_rajagopal.py <==
#!/usr/bin/env python3
"""Independent finite checks for the local classification of R(h,4).

No external packages (including SageMath) are required.
"""

from __future__ import annotations

import argparse
from itertools import combinations
from math import gcd


def sumset(left: set[int], right: set[int]) -> set[int]:
    return {x + y for x in left for y in right}


def hfold_sumset(A: tuple[int, ...], h: int) -> set[int]:
    if h < 0:
        raise ValueError("h must be nonnegative")
    result = {0}
    summand = set(A)
    for _ in range(h):
        result = sumset(result, summand)
    return result


def normalized_four_sets(d: int):
    """Yield all {0,a,b,d} having gcd(A)=1."""
    for a, b in combinations(range(1, d), 2):
        A = (0, a, b, d)
        if gcd(gcd(a, b), d) == 1:
            yield A


def expected_diameter_five_sumset(A: tuple[int, ...], h: int) -> set[int]:
    top = 5 * h
    if A == (0, 1, 2, 5):
        return set(range(0, top - 2)) | {top}
    if A == (0, 1, 4, 5):
        if h < 3:
            raise ValueError("The interval formula for {0,1,4,5} starts at h=3")
        return set(range(0, top + 1))
    if A == (0, 2, 3, 5):
        return set(range(0, top + 1)) - {1, top - 1}
    if A == (0, 2, 4, 5):
        return set(range(0, top + 1)) - {1, 3}
    raise ValueError(f"not one of the four representatives: {A}")


def reflect(A: tuple[int, ...], d: int) -> tuple[int, ...]:
    return tuple(sorted(d - a for a in A))


def check_reflection(max_h: int) -> int:
    checks = 0
    for d in range(3, 21):
        for A in normalized_four_sets(d):
            reflected = reflect(A, d)
            for h in range(1, max_h + 1):
                left = hfold_sumset(A, h)
                right = hfold_sumset(reflected, h)
                assert right == {h * d - x for x in left}
                checks += 1
    return checks


def check_diameter_five_formulas(max_h: int) -> int:
    representatives = (
        (0, 1, 2, 5),
        (0, 1, 4, 5),
        (0, 2, 3, 5),
        (0, 2, 4, 5),
    )
    checks = 0
    for A in representatives:
        first_h = 3 if A == (0, 1, 4, 5) else 1
        for h in range(first_h, max_h + 1):
            actual = hfold_sumset(A, h)
            expected = expected_diameter_five_sumset(A, h)
            assert actual == expected, (A, h, sorted(actual ^ expected))
            checks += 1

    all_d5 = list(normalized_four_sets(5))
    assert len(all_d5) == 6
    orbits = {min(A, reflect(A, 5)) for A in all_d5}
    assert orbits == {
        (0, 1, 2, 5),
        (0, 1, 4, 5),
        (0, 2, 3, 5),
        (0, 1, 3, 5),
    }
    # The last canonical orbit representative reflects to the representative
    # (0,2,4,5) used in the proof.
    assert reflect((0, 1, 3, 5), 5) == (0, 2, 4, 5)
    return checks


def check_lev_increment(max_d: int, max_h: int) -> int:
    """Check the exact special case used: Δ_i >= min(d, 2i+1)."""
    checks = 0
    for d in range(3, max_d + 1):
        for A in normalized_four_sets(d):
            previous = set(A)
            for i in range(2, max_h + 1):
                current = sumset(previous, set(A))
                increment = len(current) - len(previous)
                assert increment >= min(d, 2 * i + 1), (
                    A,
                    i,
                    increment,
                    min(d, 2 * i + 1),
                )
                previous = current
                checks += 1
    return checks


def check_local_classification(
    max_d: int, max_h: int
) -> tuple[int, dict[int, set[int]]]:
    """Check R(h,4) ∩ [4h+2,6h-4] in the selected diameter range."""
    checks = 0
    observed = {h: set() for h in range(4, max_h + 1)}
    for d in range(3, max_d + 1):
        for A in normalized_four_sets(d):
            current = set(A)
            for h in range(2, max_h + 1):
                current = sumset(current, set(A))
                if h >= 4:
                    checks += 1
                    size = len(current)
                    if 4 * h + 2 <= size <= 6 * h - 4:
                        expected = {5 * h - 1}
                        if h >= 5:
                            expected.add(5 * h + 1)
                        assert size in expected, (A, h, size, expected)
                        observed[h].add(size)

    for h, actual in observed.items():
        expected = {5 * h - 1}
        if h >= 5:
            expected.add(5 * h + 1)
        assert actual == expected, (h, actual, expected)
    return checks, observed


def main() -> None:
    parser = argparse.ArgumentParser()
    parser.add_argument("--max-d", type=int, default=50)
    parser.add_argument("--max-h", type=int, default=30)
    args = parser.parse_args()
    if args.max_d < 5 or args.max_h < 4:
        parser.error("use --max-d >= 5 and --max-h >= 4")

    formula_checks = check_diameter_five_formulas(args.max_h)
    reflection_checks = check_reflection(args.max_h)
    lev_checks = check_lev_increment(args.max_d, args.max_h)
    classification_checks, observed = check_local_classification(
        args.max_d, args.max_h
    )

    print(f"diameter-5 formula checks: {formula_checks}")
    print(f"reflection checks:         {reflection_checks}")
    print(f"Lev-increment checks:      {lev_checks}")
    print(f"classification pair checks:{classification_checks:>9}")
    print(
        "local values verified:     "
        f"h=4 through h={args.max_h} (exact agreement)"
    )
    assert all(5 * h not in values for h, values in observed.items())
    print("All finite checks passed.")


if __name__ == "__main__":
    main()

